Supernovae and photoionizing feedback in spiral arm molecular clouds

We explore the interplay between supernovae and the ionizing radiation of their progenitors in star forming regions. The relative contributions of these stellar feedback processes are not well understood, particularly on scales greater than a single star forming cloud. We focus predominantly on how they affect the interstellar medium. We re-simulate a 500 pc^2 region from previous work that included photoionization and add supernovae. Over the course of 10 Myr more than 500 supernovae occur in the region. The supernovae remnants cool very quickly in the absence of earlier photoionization, but form much larger and more spherical hot bubbles when photoionization is present. Overall, the photoionization has a significantly greater effect on gas morphology and the sites of star formation. However, the two processes are comparable when looking at their effect on velocity dispersion. When combined, the two feedback processes increase the velocity dispersions by more than the sum of their parts, particularly on scales above 5 pc.

==> figures/crop_eps.sh <==
#!/bin/bash

D=$1

# Process all EPS file in passed directory
for filename in $D/*.eps; do

    # Get path and filename without extension
    base=${filename%.*}

    # Convert EPS to PDF
    epstopdf "$base"".eps"

    # Crop PDF
    pdfcrop --margins '1 1 1 1' "$base"".pdf" "$base"".pdf"

    # Convert PDF back to EPS
    pdftops -eps "$base"".pdf" "$base"".eps"
done

# Remove the intermediate "crop" pdfs
#rm $D/*-crop.pd


# NOTE: for clump_map.pdf had to manually do margins
# pdfcrop --margins '-5 1 -35 -19' "???????.pdf" "clump_map"

